Ekya: Continuous Learning of Video Analytics Models on Edge Compute Servers

Video analytics applications use edge compute servers for the analytics of the videos (for bandwidth and privacy). Compressed models that are deployed on the edge servers for inference suffer from data drift, where the live video data diverges from the training data. Continuous learning handles data drift by periodically retraining the models on new data. Our work addresses the challenge of jointly supporting inference and retraining tasks on edge servers, which requires navigating the fundamental tradeoff between the retrained model's accuracy and the inference accuracy. Our solution Ekya balances this tradeoff across multiple models and uses a micro-profiler to identify the models that will benefit the most by retraining. Ekya's accuracy gain compared to a baseline scheduler is 29% higher, and the baseline requires 4x more GPU resources to achieve the same accuracy as Ekya.

==> figures/motivation/Scheduler/plot_scheduling_example_v3_multiplewindows.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Plotting the scheduling example in the motivation section"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.patches as patches\n",
    "from matplotlib.lines import Line2D"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": [
    "aspect = 1.4\n",
    "height = 2.5\n",
    "# params = {'legend.fontsize': 'x-large',\n",
    "#           'figure.figsize': (15, 5),\n",
    "#          'axes.labelsize': 'x-large',\n",
    "#          'axes.titlesize':'x-large',\n",
    "#          'xtick.labelsize':'x-large',\n",
    "#          'ytick.labelsize':'x-large'}\n",
    "\n",
    "params = {'axes.labelsize': 'large',\n",
    "         'xtick.labelsize':'large',\n",
    "         'ytick.labelsize':'large'}\n",
    "plt.rcParams.update(params)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 75,
   "metadata": {},
   "outputs": [],
   "source": [
    "PERIOD = 120\n",
    "\n",
    "A=\"dusseldorf\"\n",
    "a_init_acc = 65\n",
    "a_cfgs = {\n",
    "    \"high\": {\"train_time\": 85, \"acc\": 75},\n",
    "    \"low\": {\"train_time\": 65, \"acc\": 70},\n",
    "    \"no\": {\"train_time\": 0, \"acc\": a_init_acc}\n",
    "}\n",
    "\n",
    "a_window2_cfgs = {\n",
    "    \"high\": {\"train_time\": 90, \"acc\": 95},\n",
    "    \"low\": {\"train_time\": 40, \"acc\": 90},\n",
    "    \"no\": {\"train_time\": 0, \"acc\": a_init_acc}\n",
    "}\n",
    "\n",
    "B=\"aachen\"\n",
    "b_init_acc = 50\n",
    "b_cfgs = {\n",
    "    \"high\": {\"train_time\": 80, \"acc\": 90},\n",
    "    \"low\": {\"train_time\": 50, \"acc\": 85},\n",
    "    \"no\": {\"train_time\": 0, \"acc\": b_init_acc}\n",
    "}\n",
    "\n",
    "\n",
    "b_window2_cfgs = {\n",
    "    \"high\": {\"train_time\": 80, \"acc\": 98},\n",
    "    \"low\": {\"train_time\": 70, \"acc\": 90},\n",
    "    \"no\": {\"train_time\": 0, \"acc\": b_init_acc}\n",
    "}\n",
    "\n",
    "INF_RES_REQ = 1\n",
    "\n",
    "PREPEND_SEC = 10\n",
    "\n",
    "TOTAL_GPUS = 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 76,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Final configs as of 02/02, before ion's changes.\n",
    "\n",
    "# PERIOD = 120\n",
    "\n",
    "# A=\"dusseldorf\"\n",
    "# a_init_acc = 65\n",
    "# a_cfgs = {\n",
    "#     \"high\": {\"train_time\": 85, \"acc\": 75},\n",
    "#     \"low\": {\"train_time\": 65, \"acc\": 70},\n",
    "#     \"no\": {\"train_time\": 0, \"acc\": a_init_acc}\n",
    "# }\n",
    "\n",
    "# a_window2_cfgs = {\n",
    "#     \"high\": {\"train_time\": 90, \"acc\": 95},\n",
    "#     \"low\": {\"train_time\": 40, \"acc\": 90},\n",
    "#     \"no\": {\"train_time\": 0, \"acc\": a_init_acc}\n",
    "# }\n",
    "\n",
    "# B=\"aachen\"\n",
    "# b_init_acc = 20\n",
    "# b_cfgs = {\n",
    "#     \"high\": {\"train_time\": 80, \"acc\": 90},\n",
    "#     \"low\": {\"train_time\": 50, \"acc\": 85},\n",
    "#     \"no\": {\"train_time\": 0, \"acc\": b_init_acc}\n",
    "# }\n",
    "\n",
    "\n",
    "# b_window2_cfgs = {\n",
    "#     \"high\": {\"train_time\": 80, \"acc\": 98},\n",
    "#     \"low\": {\"train_time\": 70, \"acc\": 90},\n",
    "#     \"no\": {\"train_time\": 0, \"acc\": b_init_acc}\n",
    "# }\n",
    "\n",
    "# INF_RES_REQ = 1\n",
    "\n",
    "# PREPEND_SEC = 10\n",
    "\n",
    "# TOTAL_GPUS = 3"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Baseline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "metadata": {},
   "outputs": [],
   "source": [
    "def add_noise(data, stddev=1.1):\n",
    "    new_data = []\n",
    "    for d in data:\n",
    "        if stddev is None:\n",
    "            stddev = d*0.05\n",
    "        noised = np.random.normal(d, stddev)\n",
    "        new_data.append(noised)\n",
    "    return new_data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 78,
   "metadata": {},
   "outputs": [],
   "source": [
    "def inference_acc_slowdown(res, base_res=INF_RES_REQ, k=1):\n",
    "    return min(1/((base_res/res)/k), 1)\n",
    "    \n",
    "def run2(a_cfg, b_cfg, a_start_acc, b_start_acc, a_res_alloc=1, b_res_alloc=1, a_inference_split=0.5, b_inference_split=0.5, max_inference_res=INF_RES_REQ,\n",
    "         smart_inference=True):\n",
    "    # When b finishes first and relinquishes resources\n",
    "    a_final_acc = a_cfg[\"acc\"]\n",
    "    b_final_acc = b_cfg[\"acc\"]\n",
    "    \n",
    "    if smart_inference:\n",
    "        a_inference_res = min(a_inference_split*(a_res_alloc), max_inference_res)\n",
    "        b_inference_res = min(b_inference_split*(b_res_alloc), max_inference_res)\n",
    "    else:\n",
    "        a_inference_res = a_inference_split*(a_res_alloc)\n",
    "        b_inference_res = b_inference_split*(b_res_alloc)\n",
    "    a_train_res = a_res_alloc - a_inference_res\n",
    "    b_train_res = b_res_alloc - b_inference_res\n",
    "\n",
    "    a_completion_time = a_cfg[\"train_time\"]/a_train_res\n",
    "    b_completion_time = b_cfg[\"train_time\"]/b_train_res\n",
    "\n",
    "    print(\"A inf res: {}. A train res {}.\".format(a_inference_res, a_train_res))\n",
    "    print(\"B inf res: {}. B train res {}.\".format(b_inference_res, b_train_res))\n",
    "    print(\"A completion time: {}. B completion time {}.\".format(a_completion_time, b_completion_time))\n",
    "\n",
    "    b_inference_acc = []\n",
    "    b_acc_redn_factor = inference_acc_slowdown(b_inference_res)\n",
    "    relinquished_res = b_res_alloc - max_inference_res\n",
    "    assert relinquished_res >= 0\n",
    "    print(\"B will relinquish {}\".format(relinquished_res))\n",
    "    b_acc_redn_factor_posttrain = inference_acc_slowdown(max_inference_res) # All res for b\n",
    "    print(\"B inference speed factors: {}, posttrain: {}\".format(b_acc_redn_factor, b_acc_redn_factor_posttrain))\n",
    "    for i in range(0, int(b_completion_time)):\n",
    "        b_inference_acc.append(b_acc_redn_factor*b_start_acc)\n",
    "    for i in range(int(b_completion_time), PERIOD):\n",
    "        b_inference_acc.append(b_acc_redn_factor_posttrain*b_final_acc)\n",
    "        \n",
    "    # Compute inference accuracy curves\n",
    "    a_inference_acc = []\n",
    "    a_acc_redn_factor = inference_acc_slowdown(a_inference_res)\n",
    "    print(\"A inference speed factor: {}\".format(a_acc_redn_factor))\n",
    "    # till b is completed\n",
    "    for i in range(0, int(b_completion_time)):\n",
    "        a_inference_acc.append(a_acc_redn_factor*a_start_acc)\n",
    "    # Till a is completed\n",
    "    remaining_wall_time = (int(a_completion_time) - int(b_completion_time))*a_train_res\n",
    "    new_remaining_res_time = int(remaining_wall_time/(a_train_res + relinquished_res))\n",
    "    print(\"Remaining wall time: {}, new_remaining_res_time: {}\".format(remaining_wall_time, new_remaining_res_time))\n",
    "    new_completion_time = int(b_completion_time)+new_remaining_res_time\n",
    "    #a_acc_redn_factor = inference_acc_slowdown(a_inference_res + relinquished_res)\n",
    "    a_acc_redn_factor_posttrain = inference_acc_slowdown(a_res_alloc + relinquished_res)\n",
    "    print(\"A actual completion time: {}\".format(new_completion_time))\n",
    "    for i in range(int(b_completion_time), min(new_completion_time, PERIOD)):\n",
    "        a_inference_acc.append(a_acc_redn_factor*a_start_acc)    \n",
    "    for i in range(int(b_completion_time)+new_remaining_res_time, PERIOD):\n",
    "        a_inference_acc.append(a_acc_redn_factor_posttrain*a_final_acc)\n",
    "\n",
    "    print(\"Done. a_mean_acc: {}. b_mean_acc: {}. Overall mean acc: {}\".format(np.mean(a_inference_acc),\n",
    "                                                                              np.mean(b_inference_acc),\n",
    "                                                                             (np.mean(a_inference_acc) + \n",
    "                                                                              np.mean(b_inference_acc))/2))\n",
    "  \n",
    "#   a_final_acc_data, a_time_data, b_final_acc_data, b_time_data = prepend_preinference(a_inference_acc, a_start_acc, b_inference_acc, b_start_acc, prepend_sec)\n",
    "\n",
    "    a_final_acc_data = add_noise(a_inference_acc, stddev=1.1)\n",
    "    b_final_acc_data = add_noise(b_inference_acc, stddev=1.1)\n",
    "    a_time_data = range(0, len(a_final_acc_data))\n",
    "    b_time_data = range(0, len(b_final_acc_data))\n",
    "    \n",
    "    return a_final_acc_data, a_time_data, b_final_acc_data, b_time_data\n",
    "\n",
    "def prepend_preinference(a_inference_acc_data, a_start_acc, b_inference_acc_data, b_start_acc, prepend_sec, noise_stddev=1.1):\n",
    "    a_pre_inference_acc = add_noise([a_start_acc] * prepend_sec, noise_stddev)\n",
    "    a_final_acc_data = a_pre_inference_acc + a_inference_acc_data\n",
    "    a_time_data = list(range(-1*prepend_sec, len(a_inference_acc_data)))\n",
    "    \n",
    "    b_pre_inference_acc = add_noise([b_start_acc] * prepend_sec, noise_stddev)\n",
    "    b_final_acc_data = b_pre_inference_acc + b_inference_acc_data\n",
    "    b_time_data = range(-1*prepend_sec, len(b_inference_acc_data))\n",
    "    \n",
    "    return a_final_acc_data, a_time_data, b_final_acc_data, b_time_data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 79,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "No handles with labels found to put in legend.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "A inf res: 1.0. A train res 1.0.\n",
      "B inf res: 1.0. B train res 1.0.\n",
      "A completion time: 0.0. B completion time 0.0.\n",
      "B will relinquish 1\n",
      "B inference speed factors: 1.0, posttrain: 1.0\n",
      "A inference speed factor: 1.0\n",
      "Remaining wall time: 0.0, new_remaining_res_time: 0\n",
      "A actual completion time: 0\n",
      "Done. a_mean_acc: 65.0. b_mean_acc: 50.0. Overall mean acc: 57.5\n",
      "A inf res: 1.0. A train res 1.0.\n",
      "B inf res: 1.0. B train res 1.0.\n",
      "A completion time: 0.0. B completion time 0.0.\n",
      "B will relinquish 1\n",
      "B inference speed factors: 1.0, posttrain: 1.0\n",
      "A inference speed factor: 1.0\n",
      "Remaining wall time: 0.0, new_remaining_res_time: 0\n",
      "A actual completion time: 0\n",
      "Done. a_mean_acc: 65.0. b_mean_acc: 50.0. Overall mean acc: 57.5\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.lines.Line2D at 0x7f550840d390>"
      ]
     },
     "execution_count": 79,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# No retraining\n",
    "\n",
    "a_window1_data, _, b_window1_data, _ = run2(a_cfgs[\"no\"], b_cfgs[\"no\"], a_init_acc, b_init_acc, a_res_alloc=2, b_res_alloc=2)\n",
    "\n",
    "new_acc_a = a_cfgs[\"no\"][\"acc\"]\n",
    "new_acc_b = b_cfgs[\"no\"][\"acc\"]\n",
    "\n",
    "a_window2_data, _, b_window2_data, _ = run2(a_cfgs[\"no\"], b_cfgs[\"no\"], new_acc_a, new_acc_b, a_res_alloc=2, b_res_alloc=2)\n",
    "\n",
    "a_final_acc_data = a_window1_data + a_window2_data\n",
    "b_final_acc_data = b_window1_data + b_window2_data\n",
    "\n",
    "a_final_acc_data, a_time_data, b_final_acc_data, b_time_data = prepend_preinference(a_final_acc_data, a_init_acc, b_final_acc_data, b_init_acc, prepend_sec=10)\n",
    "\n",
    "plt.plot(a_time_data, a_final_acc_data)\n",
    "plt.plot(b_time_data, b_final_acc_data)\n",
    "plt.legend()\n",
    "plt.ylim([0,100])\n",
    "plt.xlabel(\"Wall time\")\n",
    "plt.ylabel(\"Inference Accuracy\")\n",
    "\n",
    "plt.axvline(x=0, ls='--', alpha=0.3)\n",
    "plt.axvline(x=PERIOD, ls='--', alpha=0.3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 85,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "A inf res: 0.75. A train res 0.75.\n",
      "B inf res: 0.75. B train res 0.75.\n",
      "A completion time: 113.33333333333333. B completion time 106.66666666666667.\n",
      "B will relinquish 0.5\n",
      "B inference speed factors: 0.75, posttrain: 1.0\n",
      "A inference speed factor: 0.75\n",
      "Remaining wall time: 5.25, new_remaining_res_time: 4\n",
      "A actual completion time: 110\n",
      "Done. a_mean_acc: 50.9375. b_mean_acc: 43.625. Overall mean acc: 47.28125\n",
      "A inf res: 0.75. A train res 0.75.\n",
      "B inf res: 0.75. B train res 0.75.\n",
      "A completion time: 120.0. B completion time 106.66666666666667.\n",
      "B will relinquish 0.5\n",
      "B inference speed factors: 0.75, posttrain: 1.0\n",
      "A inference speed factor: 0.75\n",
      "Remaining wall time: 10.5, new_remaining_res_time: 8\n",
      "A actual completion time: 114\n",
      "Done. a_mean_acc: 58.1875. b_mean_acc: 71.05833333333334. Overall mean acc: 64.62291666666667\n",
      "Camera A t=0 to t=120s mean acc: 50.81\n",
      "Camera A t=120 to t=240s mean acc: 58.13\n",
      "Camera A total mean (t=0 to 240s): 54.47\n",
      "\n",
      "Camera B t=0 to t=120s mean acc: 43.64\n",
      "Camera B t=120 to t=240s mean acc: 70.98\n",
      "Camera B total mean (t=0 to 240s): 57.31\n",
      "\n",
      "Camera A and B combined mean (t=0 to 240s): 55.89\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 252x180 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Fair sharing and picking highest acc hyperparams\n",
    "\n",
    "a_window1_data, _, b_window1_data, _ = run2(a_cfgs[\"high\"], b_cfgs[\"high\"], a_init_acc, b_init_acc,\n",
    "                                                                    a_res_alloc=1.5, b_res_alloc=1.5)\n",
    "\n",
    "new_acc_a = a_cfgs[\"high\"][\"acc\"]\n",
    "new_acc_b = b_cfgs[\"high\"][\"acc\"]\n",
    "\n",
    "a_window2_data, _, b_window2_data, _ = run2(a_window2_cfgs[\"high\"], b_window2_cfgs[\"high\"], new_acc_a, new_acc_b,\n",
    "                                                                    a_res_alloc=1.5, b_res_alloc=1.5)\n",
    "\n",
    "a_final_acc_data = a_window1_data + a_window2_data\n",
    "b_final_acc_data = b_window1_data + b_window2_data\n",
    "\n",
    "\n",
    "a_plot_acc_data, a_time_data, b_plot_acc_data, b_time_data = prepend_preinference(a_final_acc_data, a_init_acc, b_final_acc_data, b_init_acc, prepend_sec=10)\n",
    "\n",
    "title = \"Fair scheduler baseline, eventual best accuracy cfgs\"\n",
    "labelA = \"Video A Cfg 1A, GPU = 1.5\"\n",
    "labelB = \"Video B Cfg 1B, GPU = 1.5\"\n",
    "\n",
    "plt.figure(figsize=[height*aspect,height])\n",
    "plt.plot(a_time_data, a_plot_acc_data, label=labelA)\n",
    "plt.plot(b_time_data, b_plot_acc_data, label=labelB)\n",
    "#plt.legend()\n",
    "lgd = plt.legend(loc='upper center', bbox_to_anchor=(0.5, 1.3))\n",
    "plt.ylim([0,115])\n",
    "plt.xlim([-20,PERIOD*2 + 30])\n",
    "#plt.title(title + \" Mean Acc: {}\".format((np.mean(a_final_acc_data) + np.mean(b_final_acc_data))/2))\n",
    "plt.xlabel(\"Time (s)\")\n",
    "plt.ylabel(\"Inference Accuracy (%)\")\n",
    "plt.xticks(range(0,270,50))\n",
    "\n",
    "plt.axvline(x=0, ls='--', alpha=0.3)\n",
    "plt.axvline(x=PERIOD, ls='--', alpha=0.3)\n",
    "plt.axvline(x=PERIOD*2, ls='--', alpha=0.3)\n",
    "\n",
    "plt.text(-15, 72, r'65%', fontsize='medium', color='C0', fontweight='bold')\n",
    "plt.text(40, 55, r'49%', fontsize='medium', color='C0', fontweight='bold')\n",
    "plt.text(160, 45, r'56%', fontsize='medium', color='C0', fontweight='bold')\n",
    "plt.text(235, 85, r'95%', fontsize='medium', color='C0', fontweight='bold')\n",
    "\n",
    "\n",
    "plt.text(-20, 40, r'50%', fontsize='medium', color='C1', fontweight='bold')\n",
    "plt.text(35, 25, r'37.5%', fontsize='medium', color='C1', fontweight='bold')\n",
    "plt.text(98, 95, r'90%', fontsize='medium', color='C1', fontweight='bold')\n",
    "plt.text(160, 75, r'67%', fontsize='medium', color='C1', fontweight='bold')\n",
    "plt.text(220, 103, r'98%', fontsize='medium', color='C1', fontweight='bold')\n",
    "\n",
    "\n",
    "#plt.tight_layout()\n",
    "plt.savefig(\"schedmot_multiwindow_eventual_best_cfgs.pdf\", bbox_extra_artists=(lgd,), bbox_inches='tight')\n",
    "\n",
    "print(\"Camera A t=0 to t=120s mean acc: {:.2f}\".format(np.mean(a_final_acc_data[0:120])))\n",
    "print(\"Camera A t=120 to t=240s mean acc: {:.2f}\".format(np.mean(a_final_acc_data[120:240])))\n",
    "print(\"Camera A total mean (t=0 to 240s): {:.2f}\\n\".format(np.mean(a_final_acc_data[0:240])))\n",
    "\n",
    "\n",
    "print(\"Camera B t=0 to t=120s mean acc: {:.2f}\".format(np.mean(b_final_acc_data[0:120])))\n",
    "print(\"Camera B t=120 to t=240s mean acc: {:.2f}\".format(np.mean(b_final_acc_data[120:240])))\n",
    "print(\"Camera B total mean (t=0 to 240s): {:.2f}\".format(np.mean(b_final_acc_data[0:240])))\n",
    "\n",
    "print(\"\\nCamera A and B combined mean (t=0 to 240s): {:.2f}\".format(np.mean(a_final_acc_data[0:240] + b_final_acc_data[0:240])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 86,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "A inf res: 0.75. A train res 0.75.\n",
      "B inf res: 0.75. B train res 0.75.\n",
      "A completion time: 86.66666666666667. B completion time 66.66666666666667.\n",
      "B will relinquish 0.5\n",
      "B inference speed factors: 0.75, posttrain: 1.0\n",
      "A inference speed factor: 0.75\n",
      "Remaining wall time: 15.0, new_remaining_res_time: 12\n",
      "A actual completion time: 78\n",
      "Done. a_mean_acc: 56.1875. b_mean_acc: 58.875. Overall mean acc: 57.53125\n",
      "A inf res: 0.75. A train res 0.75.\n",
      "B inf res: 0.75. B train res 0.75.\n",
      "A completion time: 93.33333333333333. B completion time 53.333333333333336.\n",
      "B will relinquish 0.5\n",
      "B inference speed factors: 0.75, posttrain: 1.0\n",
      "A inference speed factor: 0.75\n",
      "Remaining wall time: 30.0, new_remaining_res_time: 24\n",
      "A actual completion time: 77\n",
      "Done. a_mean_acc: 73.15625. b_mean_acc: 73.4375. Overall mean acc: 73.296875\n",
      "Camera A t=0 to t=120s mean acc: 56.10\n",
      "Camera A t=120 to t=240s mean acc: 73.26\n",
      "Camera A total mean (t=0 to 240s): 64.68\n",
      "\n",
      "Camera B t=0 to t=120s mean acc: 58.83\n",
      "Camera B t=120 to t=240s mean acc: 73.19\n",
      "Camera B total mean (t=0 to 240s): 66.01\n",
      "\n",
      "Camera A and B combined mean (t=0 to 240s): 65.35\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 252x180 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Fair sharing and picking optimal hyperparams\n",
    "a_window1_data, _, b_window1_data, _ = run2(a_cfgs[\"low\"], b_cfgs[\"low\"], a_init_acc, b_init_acc,\n",
    "                                                                    a_res_alloc=1.5, b_res_alloc=1.5)\n",
    "\n",
    "new_acc_a = a_cfgs[\"low\"][\"acc\"]\n",
    "new_acc_b = b_cfgs[\"low\"][\"acc\"]\n",
    "\n",
    "b_window2_data, _, a_window2_data, _ = run2(b_window2_cfgs[\"low\"], a_window2_cfgs[\"low\"], new_acc_b, new_acc_a,\n",
    "                                                                    a_res_alloc=1.5, b_res_alloc=1.5)\n",
    "\n",
    "a_final_acc_data = a_window1_data + a_window2_data\n",
    "b_final_acc_data = b_window1_data + b_window2_data\n",
    "\n",
    "\n",
    "a_plot_acc_data, a_time_data, b_plot_acc_data, b_time_data = prepend_preinference(a_final_acc_data, a_init_acc, b_final_acc_data, b_init_acc, prepend_sec=10)\n",
    "\n",
    "title = \"Fair scheduler baseline, optimal cfgs\"\n",
    "labelA = \"Video A Cfg 2A, GPU = 1.5\"\n",
    "labelB = \"Video B Cfg 2B, GPU = 1.5\"\n",
    "\n",
    "plt.figure(figsize=[height*aspect,height])\n",
    "plt.plot(a_time_data, a_plot_acc_data, label=labelA)\n",
    "plt.plot(b_time_data, b_plot_acc_data, label=labelB)\n",
    "#plt.legend()\n",
    "lgd = plt.legend(loc='upper center', bbox_to_anchor=(0.5, 1.3))\n",
    "plt.ylim([0,100])\n",
    "#plt.title(title + \" Mean Acc: {}\".format((np.mean(a_final_acc_data) + np.mean(b_final_acc_data))/2))\n",
    "plt.xlabel(\"Wall time\")\n",
    "plt.ylabel(\"Inference Accuracy (%)\")\n",
    "\n",
    "plt.xticks(range(0,270,50))\n",
    "\n",
    "plt.axvline(x=0, ls='--', alpha=0.3)\n",
    "plt.axvline(x=PERIOD, ls='--', alpha=0.3)\n",
    "#plt.tight_layout()\n",
    "#plt.savefig(\"schedmot_multiwindow_optimal_cfgs.pdf\", bbox_extra_artists=(lgd,), bbox_inches='tight')\n",
    "\n",
    "print(\"Camera A t=0 to t=120s mean acc: {:.2f}\".format(np.mean(a_final_acc_data[0:120])))\n",
    "print(\"Camera A t=120 to t=240s mean acc: {:.2f}\".format(np.mean(a_final_acc_data[120:240])))\n",
    "print(\"Camera A total mean (t=0 to 240s): {:.2f}\\n\".format(np.mean(a_final_acc_data[0:240])))\n",
    "\n",
    "\n",
    "print(\"Camera B t=0 to t=120s mean acc: {:.2f}\".format(np.mean(b_final_acc_data[0:120])))\n",
    "print(\"Camera B t=120 to t=240s mean acc: {:.2f}\".format(np.mean(b_final_acc_data[120:240])))\n",
    "print(\"Camera B total mean (t=0 to 240s): {:.2f}\".format(np.mean(b_final_acc_data[0:240])))\n",
    "\n",
    "print(\"\\nCamera A and B combined mean (t=0 to 240s): {:.2f}\".format(np.mean(a_final_acc_data[0:240] + b_final_acc_data[0:240])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 96,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "A inf res: 0.99. A train res 0.010000000000000009.\n",
      "B inf res: 0.8. B train res 1.2.\n",
      "A completion time: 6499.9999999999945. B completion time 41.66666666666667.\n",
      "B will relinquish 1\n",
      "B inference speed factors: 0.8, posttrain: 1.0\n",
      "A inference speed factor: 0.99\n",
      "Remaining wall time: 64.58000000000006, new_remaining_res_time: 63\n",
      "A actual completion time: 104\n",
      "Done. a_mean_acc: 65.10333333333334. b_mean_acc: 69.625. Overall mean acc: 67.36416666666668\n",
      "A inf res: 0.99. A train res 0.010000000000000009.\n",
      "B inf res: 0.8. B train res 1.2.\n",
      "A completion time: 6999.999999999994. B completion time 33.333333333333336.\n",
      "B will relinquish 1\n",
      "B inference speed factors: 0.8, posttrain: 1.0\n",
      "A inference speed factor: 0.99\n",
      "Remaining wall time: 69.66000000000007, new_remaining_res_time: 68\n",
      "A actual completion time: 101\n",
      "Done. a_mean_acc: 85.07624999999999. b_mean_acc: 80.65. Overall mean acc: 82.863125\n",
      "Camera A t=0 to t=120s mean acc: 65.06\n",
      "Camera A t=120 to t=240s mean acc: 80.57\n",
      "Camera A total mean (t=0 to 240s): 72.81\n",
      "\n",
      "Camera B t=0 to t=120s mean acc: 69.40\n",
      "Camera B t=120 to t=240s mean acc: 85.10\n",
      "Camera B total mean (t=0 to 240s): 77.25\n",
      "\n",
      "Camera A and B combined mean (t=0 to 240s): 75.03\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 252x180 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Smart resource alloc and picking optimal hyperparams\n",
    "a_window1_data, _, b_window1_data, _ = run2(a_cfgs[\"low\"], b_cfgs[\"low\"], a_init_acc, b_init_acc,\n",
    "                                            a_inference_split=0.99, b_inference_split=0.4,\n",
    "                                            a_res_alloc=1, b_res_alloc=2)\n",
    "\n",
    "new_acc_a = a_cfgs[\"low\"][\"acc\"]\n",
    "new_acc_b = b_cfgs[\"low\"][\"acc\"]\n",
    "\n",
    "b_window2_data, _, a_window2_data, _ = run2(b_window2_cfgs[\"low\"], a_window2_cfgs[\"low\"], new_acc_b, new_acc_a,\n",
    "                                            a_inference_split=0.99, b_inference_split=0.4,\n",
    "                                            a_res_alloc=1, b_res_alloc=2)\n",
    "\n",
    "a_final_acc_data = a_window1_data + a_window2_data\n",
    "b_final_acc_data = b_window1_data + b_window2_data\n",
    "\n",
    "\n",
    "a_plot_acc_data, a_time_data, b_plot_acc_data, b_time_data = prepend_preinference(a_final_acc_data, a_init_acc, b_final_acc_data, b_init_acc, prepend_sec=10)\n",
    "\n",
    "title = \"Smart resource alloc and picking optimal hyperparams\"\n",
    "labelA = \"Video A Cfg 2A, Dynamic Allocation\"\n",
    "labelB = \"Video B Cfg 2B, Dynamic Allocation\"\n",
    "\n",
    "\n",
    "plt.figure(figsize=[height*aspect,height])\n",
    "plt.plot(a_time_data, a_plot_acc_data, label=labelA)\n",
    "plt.plot(b_time_data, b_plot_acc_data, label=labelB)\n",
    "#plt.legend()\n",
    "lgd = plt.legend(loc='upper center', bbox_to_anchor=(0.5, 1.3))\n",
    "\n",
    "plt.ylim([0,115])\n",
    "plt.xlim([-20,PERIOD*2 + 15])\n",
    "\n",
    "#plt.title(title + \" Mean Acc: {}\".format((np.mean(a_final_acc_data) + np.mean(b_final_acc_data))/2))\n",
    "plt.xlabel(\"Time (s)\")\n",
    "plt.ylabel(\"Inference Accuracy (%)\")\n",
    "plt.xticks(range(0,270,50))\n",
    "\n",
    "plt.axvline(x=0, ls='--', alpha=0.3)\n",
    "plt.axvline(x=PERIOD, ls='--', alpha=0.3)\n",
    "plt.axvline(x=PERIOD*2, ls='--', alpha=0.3)\n",
    "\n",
    "\n",
    "plt.text(-15, 72, r'65%', fontsize='medium', color='C0', fontweight='bold')\n",
    "plt.text(90, 75, r'70%', fontsize='medium', color='C0', fontweight='bold')\n",
    "plt.text(120, 43, r'56%', fontsize='medium', color='C0', fontweight='bold')\n",
    "plt.text(180, 95, r'90%', fontsize='medium', color='C0', fontweight='bold')\n",
    "\n",
    "\n",
    "plt.text(-20, 55, r'50%', fontsize='medium', color='C1', fontweight='bold')\n",
    "plt.text(5, 25, r'40%', fontsize='medium', color='C1', fontweight='bold')\n",
    "plt.text(90, 92, r'85%', fontsize='medium', color='C1', fontweight='bold')\n",
    "plt.text(215, 78, r'90%', fontsize='medium', color='C1', fontweight='bold')\n",
    "\n",
    "#plt.tight_layout()\n",
    "#plt.savefig(\"schedmot_multiwindow_prioritization_and_optimal_cfgs.pdf\", bbox_extra_artists=(lgd,), bbox_inches='tight')\n",
    "\n",
    "print(\"Camera A t=0 to t=120s mean acc: {:.2f}\".format(np.mean(a_final_acc_data[0:120])))\n",
    "print(\"Camera A t=120 to t=240s mean acc: {:.2f}\".format(np.mean(a_final_acc_data[120:240])))\n",
    "print(\"Camera A total mean (t=0 to 240s): {:.2f}\\n\".format(np.mean(a_final_acc_data[0:240])))\n",
    "\n",
    "\n",
    "print(\"Camera B t=0 to t=120s mean acc: {:.2f}\".format(np.mean(b_final_acc_data[0:120])))\n",
    "print(\"Camera B t=120 to t=240s mean acc: {:.2f}\".format(np.mean(b_final_acc_data[120:240])))\n",
    "print(\"Camera B total mean (t=0 to 240s): {:.2f}\".format(np.mean(b_final_acc_data[0:240])))\n",
    "\n",
    "print(\"\\nCamera A and B combined mean (t=0 to 240s): {:.2f}\".format(np.mean(a_final_acc_data[0:240] + b_final_acc_data[0:240])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# PLot resource maps"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "106\n",
      "226\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAPEAAADGCAYAAAADtGYcAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjAsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+17YcXAAAblElEQVR4nO3de3xU9Zk/8M8nmVwgAUIgErkGJAQLJWJoRCmlqFvsb6U3cCuwtMXlRexPpda1dn+ltmCtSldAY3UVMaJctOgisPqrbBdRKBojpIurkkBCuAgEgQAxEwjJ5Nk/zhkdhsnMmWTmzJzkeb9e8yJzrg/fkyfn9r1QRKCUcq6EWAeglOoYTWKlHE6TWCmH0yRWyuE0iZVyOE1ipRzOFesArNq1a9dlLpdrBYDR0D8+qnNrBfBRS0vL3IKCgs9CLeyYJHa5XCuys7OvzMrKOp2QkKAvt1Wn1drayhMnTnyltrZ2BYDvhFreSWe00VlZWfWawKqzS0hIkKysrLMwrjpDLx/leCIpwY4Efv3113vMnz+/f6B5BQUFecHWbWxsZFpa2tgtW7ak+c8rLi7us3Tp0r5trfvDH/5wSEFBQV5NTU1S+FF3Tu09FsXFxX1ycnJGFxYW5l1zzTUjDh8+7PKfH+/Hwvxdt5SfTkriuLd+/fpeN998c92rr76aEe66VVVVqbt27aocOnRoc7DlPB5P+wPsQubPn19bVlZWOWfOnJMlJSWZ4azrtGPhmHtiACDLCyK5PZGrd7U1b8GCBdl//vOfM5KTk1tXrVp1IDc390JDQ0Pi1KlTh+7fvz/1qaeeOjhp0qRG33U2btyYsWTJkk9nz56d09Z2Kysrk3/84x/nZGRktBw+fDhl06ZNVY8//njW3r17u02ePHn4li1bqmbPnj24uro6NTU1tfWVV16pef/997svXbq0HwDcfvvtn3k8Hi5ZsiTb4/FwwYIFR6dPn15/1VVXjRwzZkxjWVlZ+oMPPvjp9OnT61etWpXx6KOPZqemprb+5je/OTpp0iT3jBkzck6cOJHUp0+flvXr19ekpKS06+rmP664IqLHYmp1dUSPhVd9fX1iz549WwPN6yzHwlFJbJfjx48nlZeXJ5eXl1ds3rw5feHChdlr1qw5VFtbm1xWVlZRV1eXeNtttw3ZunVrlXed5uZmnD17NnHw4MEto0ePPrdz587UcePGnQ+0/bNnz7p27Nixd/ny5Zlr167tXVxcfHTHjh09tm7dWrV27dpegwcPvrBmzZpD69at67l06dKsCRMmuJubm7l9+/Z9Ho8H1157bd57771X6fF4OHny5Nzp06fXnzlzxvXwww8fvXDhAufNmzf4+9//fv3ixYsvLy0trUhPTxePx4NHHnnksptvvvlsUVFR3eLFi7NWrlzZu6ioqM6+kg1fe44FABQXF2evWbOmz7Fjx5JLS0v3tLX9znAsNIkDOHz4cMpXv/rVRgCYOHGie9GiRZcDwODBg5t69erV2qtXr9b6+vpE33XeeOONHtXV1akTJ07MdbvdiWlpaa3jxo07Fmj7ubm55xITEzFo0KDmqqqqFN95n3zySer69eszt2zZ0svj8WDcuHFuAMjPz28EgNraWld1dXXqhAkT8gDg1KlTrtbWVmRmZrYMGDCgBTDOPkePHnUNHDiwKT09XQAgMTERe/bsSf3www+7P/fcc1lNTU2cPn16XCcw0L5jARiX0/fcc8/JsrKybvfee++AdevWHQy0/c5wLDSJAxg0aFDTRx991A0Atm/fnpaTk9MEAIcOHUqpr69PqKurS+zRo8dFN0Svvvpq702bNlWNGjWqCQAmT548vK3tk/ziZxGh77yRI0c23XrrracWLVp0HACampr4l7/8Jd37UC87O7slLy/v3LZt2/a6XC40NTUxISEBJMV3m/379285cuRISmNjI7t37y4ejwd5eXnnb7zxxvqf/OQnZ7zb7mBRRV17joWvzMzMltOnT7f5e94ZjoWjkjjYPWzk9iHo379/87Bhw5rGjh07MikpSVavXl0DANnZ2RdmzJiRc+DAgZQnnnjikHed1tZWfPjhh929CQwA6enpnr179yaPGDHiQjj7nzlz5pk5c+YMGj9+/AgAuOuuu4736tXri3u6xMRE/OxnPzt+3XXX5ZGUESNGnF+1atUh/+0kJibiF7/4xbHx48fnde/evfX+++8/+vOf//zErFmzcp555pnLRAQPPfTQkeuvv97dnnIKdg8bKe05Fl7FxcXZf/rTnzKbm5sTHn300cPt2b9TjgWd0inA7t27D+Tn55+M9n6efPLJzIaGhsRf/vKXJ6K9LxVcVz8Wu3fv7pufn58TajlHnYmj7dlnn+1dUlKStWnTpupYx9LV6bGwTs/ESsUpq2direyhlMNpEivlcJrESjmcJrGfaDSA2L17d0phYWFefn7+yD59+uQXFhbm3XHHHQNCxbJ9+/buxcXFfQLNa2lpwW233TYo1DacLBoNIDrjsdCn0xHk2wDihhtu+OKdX35+flNZWVllZWVl8n333Tdg48aNNb7reTweJCZeUukIEydObJw4cWLAOsEulwslJSXtev/ZFXhrbD399NOZJSUlmb/97W8/AzrnsXBUEt8xK7INIJ5cY38DCF/f/e53h2ZkZLTU1NSkPv/88wdmzJgxrKWlhWPGjHGvXLny8IYNG3ps27atx+LFi4/m5+dfOWLEiPN79uzp9uKLL9ZcffXV5yZMmJBXVlZWWVBQkHfdddc1bN26tee8efM+mz9//qkXX3wx4w9/+MPlY8aMcVdWVnbbtWtXZQeL62JrGdFjgZliewMIX04+Fno5HcDx48eT3nnnnR7l5eUVixYtOrpw4cJsAKitrU1evXr1wddff71q4cKFF13mBWoAYWVfkyZNati2bdu+/v37t7z77ruV5eXlFSdPnkyqqKhI9l3u5MmTSS+99NKBpUuXHiopKbnksm727Nl1paWlFatWreoLAMuWLcsuLS2tWLRoUe2pU6cc20a5PccCMGpsFRQU5D322GPZ06ZNO2NlX049FprEARw+fDhl1KhR5wCj0n1NTU0K8GWl+6FDhzYHawDx3nvv9Vi3bl1vK/saP368GzAq00+ZMuWKwsLCvPLy8rRDhw5ddLCHDBnS1K1bNxkyZEjz2bNnL7neGzdu3Ln09HTx1gV2uVySnp4uubm5FzIyMlraVRBxoD3HAjAup3ft2lW5YcOGqnvvvTfkPS/g3GOhSRxAqEr3Bw4cSGqrAcT27dv3lZeXV3zwwQeX9O4RiPf+a8WKFX2mTZt2uqysrHLs2LFu/8r4fhX1L9lOQsLFh9Lj8bCxsZHV1dVJgX7RnKI9x8JXqAYQvpx6LBx1TxzsHjZSYtUAYsqUKfVz587Nee2113p7PJ4Oty66++67awsLC0eOHj26MTMzM/Jn4iD3sJESqwYQTjsWWu3ST2epdN/c3IykpCTs27cvuaioaPBbb71VFXqt+NLVj4U2gGiHzlTpfsWKFZnPP/98VmNjY0JxcfElZ6p4p8fCOj0TKxWntAGEUl2Ek5LY43a7U51y5aBUe4kI3G53KgBLfeI65p7Y4/H8c3V19b+ISD8Acd83lFIdICSPezyeX1tZ2DH3xEqpwGy7nCa5muQxkvUk95Kca9e+lerMbDsTkxwFoEpEmkiOBPA2gL8XiX6lAaU6M9vOxCLysYh4azSJ+bnCrv0r1VnZ+mCL5FMAfgKgG4C/Afj/AZaZB2AeAKSSBQOTAjf6OC8Cd7eBcLksNRZS7dCr4eJ6Flrm9vAvdwCounDhpIhkBVre9gdbJBMBXAvgmwAWi0ibI8/lpqTI0oEDA85bW1eHqoH/gMIxRVGJUwE3ld5y0Xctc3v4lzsAfGf//l0iMi7Q8ra/JxYRj4j8FcBAAD+1e/9KdTaxrOzhgt4TK9VhtiQxyctI3koynWQiySkAZgB4y479K9WZ2fVgS2BcOj8N4w/HQQB3i8hGm/avVKdlSxKLyAkAk+zYl1JdjZMaQCilAnBsEs/MzNRXHTbTMo9Pjk1ipZRBk1gph3NsEr9ZX4+P9/17rMPoUrTM45Njk7iupQXuc9rllp20zONTm6+YSA6zsgER2R+5cJRS4Qr2nrgKRiUNmv96+X937OgCSnUGbV5Oi0iCiCSKSAKAuQBeBjASQKr571oA/2RLlEqpNlmtsfU7ALkics78vo9kEYC9AFZGIzCllDVWH2wlAMjxmzYEeimtVMxZPRMvA/AWyecBHAYwCEYPHcuiFFdIw1NSUJ95Zax23yVpmccnS0ksIv9K8n8A3AJgLIBjAG4TkTejGVwwhWlpqBv4jVjtvkvSMo9PllsxmQkbs6RVSgVm6Z6YZArJ35PcT/KsOe1bJO+MbnhtO9XSAnejo0e8dBwt8/hk9cHWMgCjAczCl++IP0YM+8jaXF+Pj6vWx2r3XZKWeXyyejn9fQDDRcRNshUAROQIyQHRC00pZYXVM/EF+CU8ySwApyIekVIqLFaT+BUAL5AcCgAkLwfwRxi1uJRSMWQ1iX8F4ACA/wGQAWAfgKMAHohOWEopq6y+J74A4G4Ad5uX0SdFx0RVKi5YfcVU5/1ZRE54E5jkZ9EKTClljdWn05eMakYyCTGsOz2lZ08suX05+vdeHqsQOo073rA2uqyWeWRZLfdQgiYxye0w3gunktzmN3sggHcjEkU79HG50L93rPbeNWmZx6dQZ+IVMDoB+BqA53ymC4Dj0GFYlIq5oEksIi8AAMlSEamwJyRrytxuoByYenWsI+k6tMzjk9Wn0xUk+wEoBNAXxtnZO68kSrEFVdXUhMQa/YWyk5Z5fLKUxCS/B2A1jPfDo2DUmx4N4K8AQiYxyRQATwG4EUAmjP67fiUif25f2EopL6uVPR4EMEdExgJwm//OA2D18ZoLRmcCkwD0AnA/gHUkc8KKVil1CatJPFhEXvGb9gKAH1lZWUTcIrJQRA6ISKuIvA6gBkBBGLEqpQKwmsSfmffEAHCA5LUArkA73xOb2xoB47JcKdUBVpP4WQBfN39eBmArgN0w7nPDYlYSWQPghUBPvEnOI7mT5M6zra3hbl6pLsfq0+nFPj+/SPJtAGkisiecnZFMALAKRtPGgL2CiMhyAMsBIDclpc362ZkuFy7PCGfvqqO0zOOT1brTV5Ec5P0uIocANJDMt7ojkoRRYaQfgGki0hxusL5u6tkTRTd0ZAsqXFrm8cnq5fRqXFp/OhnGWdWqfwNwJYCpPp3QK6U6KJyn0xcNnCYi1bi0Q/mASA4BUATgKgC1JBvMz6xwglVKXcpqEn9K8qJ6Oub3o1ZWFpGDIkIRSRWRdJ/PmnAD9lpbV4eFOlSurbTM41M4I0BsJPkHANUwXi/dC+D30QpMKWWN1afTz5I8A2MUxEEwal/9s4i8Gs3glFKhhTMCxCswOsxTSsURq/fEIDmH5FskK81/50QzMKWUNVZbMS2AUU96CYCDMIY1vY9kfxHR+2KHu6n0lliH0CVFqtytXk7PBfBNETnonUByM4Bt0IdbSsWU1cvpNAD+I2mdAtAtsuFYV5iWpo3TbaZlHp+sJvGbANaQzCPZjeRIGE0RN0cvtOCGp6SgYGis9t41aZnHJ6tJfCeAz2G0XGoA8N8A3ADuilJcSimLLCWxiNSLyI8AdAdwOYDuIvIjETkT1eiCqGpqwq6aWO29a9Iyj09tPtgiOSzIeulGoyTAv061Xcrcbpwth17e2UjLPD4FezpdBaN/aQZZRhDDUSCUUkGSWEQsVwRRSsUO43lwQ/IrYjRlDuQZ3JqxDjMzM22NqSv5zn7/WrZa5na4tNwBoGCXiIwLtHywe2LvOExBicg3rIenlIq0YPfEK2yLQinVbsHuiV8ItTLJr0Q2HKVUuMJ+eEWyD8k7Se4E8LcoxGRRkd6b2U7LPB5Z7e3SRfJ7JF+D0SXP4wD+Aot9bCmloidoEpMcR/IJALUw7pGPA/g7GI0hlonIseiHqJQKJtSZuAzArQDmA8gWkdtFZBssPLWOvn/Hm/X1sQ6ii9Eyj0ehkvgBAGdhDOOymuRUki7ERRKfRF1LS6yD6GK0zONR0CQ2RzIcDuDbMFovrYZxaZ0J4KvRD08pFYrVVkzbRGQugGwAPwPwDoDNJMuiGZxSKrSwXjGJyDkRWSMiU2D0s6VdiSsVY5a7rPUnIkcALA65oFIqqrSlklIO5+AkvhLDU1JiHUQXo2Uej2xLYm9VTZJNJFd2fIvfQGFaWsc3o8KgZR6PrFa7nExyqPnz5SRfIFlCMjuMfR0F8CCAknbEqZRqg9Uz8VMAPObPS2AMOC4AllvdkYisF5ENMPqrjoATOKUVD2ymZR6PrCbxABE5ZNbWmgJgHoCfArguapGFtB6btQqgzbTM45HVV0z1JPsBGA3gExFpIJkM44wcUSTnwfgjAaNuiVIqGKtJ/ASADwAkA7jbnDYBQEWkAxKR5TAv040+tpRSwVgdZHyx2ZbYIyLV5uQjMAZaU0rFUNAkJul7z1zlO09E9oazI/N+2gWjn+pEkqkAWkREn5Qo1QGhHmy1AGj2/ZBsJrmf5O9JhvPm/9cAzgH4FwD/aP7863bErJTyEepyOtCAHUkAhgFYAGARjKQMSUQWAlgYRmxKKQuCJrHvoOJ+qkh+BGAHLCZx5P0AU3q+GZtdd1la5vGoI9UuawFkRCqQ8GWhj6vdjbBUu2iZx6OOJPH1AKpDLqWUiqqgYzGRfCDA5CQYXdX+PYAZIvJGdEILNRbTNvNfHUXGPlrmsdOOsZhMgwJMawHwCYDficgnHQ2t/faY/+ovlH20zONRqAdbc+wKRCnVPqE6jx9B8l2S9STf9jZHVErFj1APtv4IYD+MDuSPAFgW9YiUUmEJdU98NYCBInKe5DYAYVW1VEpFX6gzcbKInAcAEWkAkBr9kJRS4Qh1Jk7xe83Uzf+1k4j8JvJhWdE3Nrvt0rTM41GoJF6Li18zvYzAr51iYFqsA+iCtMzjkb5iUsrhQlaEJZkkIs3mz1/HxffR72p7YKViK1SnAN7O8Gabk/4TX/ZW2R3AfQCei1p0QT1j/lsUm913SVrm8SjU0+kfAXjU53uTiAwSkUEAboB2z6NUzIVK4qEistvnu29d6d0wOgdQSsVQqCROJ/nFuB0iMsFnXncAOqaHUjEWKok/AvCtNubdBODjyIajlApXqKfTjwF4iqQA2CQirWYPmN+FUa/6nmgHqJQKLtR74pdJDoDRMj+Z5EkY1XaaADwgIi/ZEKNSKoiQ74lFZAnJZwFcCyOBTwF4T0TORju44LRhuv20zOOR1REg6gFsjnIsYboy1gF0QVrm8ci2QcaVUtHh4CTegy/7fFL20DKPRw7uRNjb86Je4tlHyzweOfhMrJQCNImVcjzbkphkJsnXSLpJHiQ50659K9WZ2XlP/CSACwD6AbgKwBskd4uIVt1UqgNsORObjSimAbhfRBpE5K8ANuHLdspKqXay63J6BACPiPh2ebsbwCib9q9Up2XX5XQ6AP9qmmcB9PBfkOQ8APPMrw1AQWWQ7fYFlp+MTIgR1xdAJ41tecQCCaATl1uHDGlrhl1J3ACgp9+0ngA+919QRJbD4m8JyZ1tjRQXaxpb+2hs4bPrcnovABfJXJ9p+dD2yEp1mC1JLCJuAOsBPEAyjeQEGG2SV9mxf6U6Mzsre/xfAN0AfAbgJQA/jcDrpajenHWQxtY+GluYKCKxjkEp1QFa7VIph9MkVsrhHJnE8VQPm+TbJM+TbDA/lT7zZprxuUluIJkZ5VjuJLmTZBPJlX7zbiBZQbKR5FaSQ3zmpZAsIVlPspZkxDtAbCs2kjkkxaf8Gkjeb1ds5vafM4/T5yT/RvLbPvNjWm6WiIjjPjAejP0JRiWSr8OoODIqRrG8DWBugOmjYLwH/4YZ51oAL0c5lh8A+B6AfwOw0md6X7OMboExxvS/Aij1mf8wgO0AesNoLFwL4CabYssBIABcbawX1dhg9J2+0IwjAcDN5nHLiYdys/R/sHuHESr0CwBG+ExbBeCRGMXTVhI/BGCtz/crzLh72BDTg36JMg/G4He+ZXgOwEjz+xEA3/KZ/7to/cEJEFuoJLYtNp99fAijrn/clFuwjxMvp+OxHvbDJE+S3EHym+a0UTDiAgCISDXMPz4xiM8/FjeAagCjSPYG0N93PmJTngdJfkryeZJ9ASAWsZHsB+MYfQxnlJsjk9hyPWyb/BLGmFQDYLxH/A+SVyC+4gwWS7rPd/95djgJ4Gsw6gYXmPtdY86zNTaSSea+XxCRCsR3uX3BiX1sWa6HbQcRed/n6wskZwD4P4ivOIPF0uDz/bzfvKgTkQYAO82vx0neCeAYyZ52xmaObLIKxtXSnebkuC03X048E8d7PWwBQBjx5HsnkhwGIAVG/HbzjyUNxj36xyJyGsAx3/mIbXl6ax/RrthIEsY42/0ATBORZnOWM8rN7pvwCD14eBnGE+o0ABMQo6fTADIATIHx5NIFYBYAN4A8GPdG9QAmmnGuRvQfyLjMWB6GcVbxxpVlltE0c9piXPyU9REA78B4yjoSxi9npJ9OtxXbNWZ5JQDoA+Otw1abY3saQCmAdL/pMS83S/HbvcMIFXomgA1mwhwCMDNGcWQB+ADGJdQZ8xfh73zmzzTjcwPYCCAzyvEshHEm8/0sNOfdCKACxtPVtwHk+KyXAqDE/KNzHMA9dsUGYAaAGrOMjgF4EUC2XbHBuBcXGJfEDT6fWfFQblY+WndaKYdz4j2xUsqHJrFSDqdJrJTDaRIr5XCaxEo5nCaxUg6nSdzJkfwVyRU27m8HybEhlulHcg/JFLvi6sycWHda+SDZ4PO1O4AmAB7ze5GIPGRjLFMBfC4ifwu2nIgcJ7kVRlO/J2wJrhPTM7HDiUi69wOjdthUn2lrQq0fYbfDejfEawAURTGWLkOTuJMjuZDkavNnb1c4c0geJnma5O0kv0byQ5JnSP7Rb/3bzEvf0yQ3+3ZP47dcMoDrYdQl9k4rNLvkqSd5nORSn1XeBzCsre0p6zSJu6ZrAOQC+CGAxwAsgFFHeBSAfyA5CQBIfg/Ar2B0rZMFoyual9rYZi6AVhH51Gfa4wAeF5GeMFr/rPPOEJEWAFW4uBWQagdN4q7pdyJyXkT+E0bDg5dE5DMROQIjUb0PpooAPCwie8ykewjAVW2cPTNwaVvaZgDDSfYVY0jbUr/5n5vrqQ7QJO6ajvv8fC7Ad2+vFUMAPG5eZp8BUAejrfSAANs8jUt7tfgnGF3dVJD8gOTNfvN7wGj9pTpAn06rYA4D+L3FB2T7YLSvH2Ce0SEi+wDMMHvN+AGAV0n2ERE3SReA4bi4jyrVDnomVsE8DeD/kRwFACR7kbwl0IJi9IbxXwAmeaeR/EeSWSLSii/PuN7XX4UADojIwahF30VoEqs2ichrMHqzeJlkPYCPAHw7yCrPAJjt8/0mAB+b77IfB3CriHj7o5oF44+E6iDtFEBFFMm/ArgrWIUPkpfBeBU11iepVTtpEivlcHo5rZTDaRIr5XCaxEo5nCaxUg6nSayUw2kSK+VwmsRKOZwmsVIO978pdWEM1dO7twAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 252x180 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=[height*aspect,height])\n",
    "\n",
    "ax = plt.gca()\n",
    "errorboxes = []\n",
    "\n",
    "lw = 0\n",
    "rects = []\n",
    "\n",
    "\n",
    "A_TRAIN_TIME = 113-106\n",
    "B_TRAIN_TIME = 106\n",
    "\n",
    "B_PERIOD2_TRAIN_TIME = 106\n",
    "A_PERIOD2_TRAIN_TIME = 114-106\n",
    "\n",
    "col_JobAInf = 'mediumblue'\n",
    "col_JobATrg = 'slateblue'\n",
    "col_JobBInf = 'firebrick'\n",
    "col_JobBTrg = 'orange'\n",
    "\n",
    "# Till start\n",
    "rects.append(patches.Rectangle((PREPEND_SEC*-1,0), PREPEND_SEC, 1.5,linewidth=lw,edgecolor='black', facecolor=col_JobAInf))\n",
    "rects.append(patches.Rectangle((PREPEND_SEC*-1,1.5), PREPEND_SEC, 1.5,linewidth=lw,edgecolor='black', facecolor=col_JobBInf))\n",
    "\n",
    "# Till B finishes\n",
    "PHASE_START = 0\n",
    "rects.append(patches.Rectangle((PHASE_START, 0), B_TRAIN_TIME, 0.75,linewidth=lw,edgecolor='black', facecolor=col_JobAInf))\n",
    "rects.append(patches.Rectangle((PHASE_START, 0.75), B_TRAIN_TIME, 0.75,linewidth=lw,edgecolor='black', facecolor=col_JobBInf))\n",
    "rects.append(patches.Rectangle((PHASE_START, 1.5), B_TRAIN_TIME, 0.75,linewidth=lw,edgecolor='black', facecolor=col_JobBTrg))\n",
    "rects.append(patches.Rectangle((PHASE_START, 2.25), B_TRAIN_TIME, 0.75,linewidth=lw,edgecolor='black', facecolor=col_JobATrg))\n",
    "\n",
    "# Till A finishes\n",
    "PHASE_START += B_TRAIN_TIME\n",
    "print(PHASE_START)\n",
    "rects.append(patches.Rectangle((PHASE_START, 0), A_TRAIN_TIME, 0.75,linewidth=lw,edgecolor='black', facecolor=col_JobAInf))\n",
    "rects.append(patches.Rectangle((PHASE_START, 0.75), A_TRAIN_TIME, 1,linewidth=lw,edgecolor='black', facecolor=col_JobBInf))\n",
    "rects.append(patches.Rectangle((PHASE_START, 1.75), A_TRAIN_TIME, 0,linewidth=lw,edgecolor='black', facecolor=col_JobBTrg))\n",
    "rects.append(patches.Rectangle((PHASE_START, 1.75), A_TRAIN_TIME, 1.25,linewidth=lw,edgecolor='black', facecolor=col_JobATrg))\n",
    "\n",
    "# Till period 1 finishes\n",
    "PHASE_START += A_TRAIN_TIME\n",
    "REMAIN_TIME = PERIOD-PHASE_START\n",
    "rects.append(patches.Rectangle((PHASE_START, 0), REMAIN_TIME, 1.5,linewidth=lw,edgecolor='black', facecolor=col_JobAInf))\n",
    "rects.append(patches.Rectangle((PHASE_START, 1.5), REMAIN_TIME, 1.5,linewidth=lw,edgecolor='black', facecolor=col_JobBInf))\n",
    "rects.append(patches.Rectangle((PHASE_START, 3), REMAIN_TIME, 0,linewidth=lw,edgecolor='black', facecolor=col_JobBTrg))\n",
    "rects.append(patches.Rectangle((PHASE_START, 3), REMAIN_TIME, 0,linewidth=lw,edgecolor='black', facecolor=col_JobATrg))\n",
    "\n",
    "\n",
    "# period 2 starts, till B finishes\n",
    "PHASE_START += REMAIN_TIME\n",
    "rects.append(patches.Rectangle((PHASE_START, 0), B_PERIOD2_TRAIN_TIME, 0.75,linewidth=lw,edgecolor='black', facecolor=col_JobAInf))\n",
    "rects.append(patches.Rectangle((PHASE_START, 0.75), B_PERIOD2_TRAIN_TIME, 0.75,linewidth=lw,edgecolor='black', facecolor=col_JobBInf))\n",
    "rects.append(patches.Rectangle((PHASE_START, 1.5), B_PERIOD2_TRAIN_TIME, 0.75,linewidth=lw,edgecolor='black', facecolor=col_JobBTrg))\n",
    "rects.append(patches.Rectangle((PHASE_START, 2.25), B_PERIOD2_TRAIN_TIME, 0.75,linewidth=lw,edgecolor='black', facecolor=col_JobATrg))\n",
    "\n",
    "# Period 2, Till A finishes\n",
    "PHASE_START += B_PERIOD2_TRAIN_TIME\n",
    "print(PHASE_START)\n",
    "rects.append(patches.Rectangle((PHASE_START, 0), A_PERIOD2_TRAIN_TIME, 0.75,linewidth=lw,edgecolor='black', facecolor=col_JobAInf))\n",
    "rects.append(patches.Rectangle((PHASE_START, 0.75), A_PERIOD2_TRAIN_TIME, 1,linewidth=lw,edgecolor='black', facecolor=col_JobBInf))\n",
    "rects.append(patches.Rectangle((PHASE_START, 1.75), A_PERIOD2_TRAIN_TIME, 0,linewidth=lw,edgecolor='black', facecolor=col_JobBTrg))\n",
    "rects.append(patches.Rectangle((PHASE_START, 1.75), A_PERIOD2_TRAIN_TIME, 1.25,linewidth=lw,edgecolor='black', facecolor=col_JobATrg))\n",
    "\n",
    "# Till period 2 finishes\n",
    "PHASE_START += A_PERIOD2_TRAIN_TIME\n",
    "REMAIN_TIME = PERIOD*2-PHASE_START\n",
    "rects.append(patches.Rectangle((PHASE_START, 0), REMAIN_TIME, 1.5,linewidth=lw,edgecolor='black', facecolor=col_JobAInf))\n",
    "rects.append(patches.Rectangle((PHASE_START, 1.5), REMAIN_TIME, 1.5,linewidth=lw,edgecolor='black', facecolor=col_JobBInf))\n",
    "rects.append(patches.Rectangle((PHASE_START, 3), REMAIN_TIME, 0,linewidth=lw,edgecolor='black', facecolor=col_JobBTrg))\n",
    "rects.append(patches.Rectangle((PHASE_START, 3), REMAIN_TIME, 0,linewidth=lw,edgecolor='black', facecolor=col_JobATrg))\n",
    "\n",
    "\n",
    "# Add the patch to the Axes\n",
    "for rect in rects:\n",
    "    ax.add_patch(rect)\n",
    "plt.xlim([-1*PREPEND_SEC,PERIOD*2])\n",
    "plt.ylim([0,TOTAL_GPUS])\n",
    "\n",
    "plt.axvline(x=0, ls='--', lw=2, alpha=0.5, color='black')\n",
    "plt.axvline(x=PERIOD, ls='--', lw=2, alpha=0.5, color='black')\n",
    "\n",
    "plt.xlabel('Time (s)')\n",
    "plt.ylabel('GPUs Allocated')\n",
    "\n",
    "custom_lines = [Line2D([0], [0], color=col_JobAInf, lw=4),\n",
    "                Line2D([0], [0], color=col_JobATrg, lw=4),\n",
    "                Line2D([0], [0], color=col_JobBInf, lw=4),\n",
    "                Line2D([0], [0], color=col_JobBTrg, lw=4)]\n",
    "lgd = ax.legend(custom_lines, ['Job A Inference', 'Job A Training', 'Job B Inference', 'Job B Training'],\n",
    "         loc='upper center', bbox_to_anchor=(0.5, 1.33),\n",
    "          ncol=2, prop={'size': 8})\n",
    "\n",
    "plt.subplots_adjust(left=None, bottom=0.25, right=None, top=None, wspace=None, hspace=None)\n",
    "\n",
    "plt.savefig(\"schedmot_res_eventual_best_cfgs.pdf\", bbox_extra_artists=(lgd,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "66\n",
      "173.32999999999998\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 252x180 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=[height*aspect,height])\n",
    "\n",
    "ax = plt.gca()\n",
    "errorboxes = []\n",
    "\n",
    "lw = 0\n",
    "rects = []\n",
    "\n",
    "\n",
    "A_TRAIN_TIME = 78-66\n",
    "B_TRAIN_TIME = 66\n",
    "\n",
    "A_PERIOD2_TRAIN_TIME = 53.33\n",
    "B_PERIOD2_TRAIN_TIME = 77 - 53.33\n",
    "\n",
    "col_JobAInf = 'mediumblue'\n",
    "col_JobATrg = 'slateblue'\n",
    "col_JobBInf = 'firebrick'\n",
    "col_JobBTrg = 'orange'\n",
    "\n",
    "# Till start\n",
    "rects.append(patches.Rectangle((PREPEND_SEC*-1,0), PREPEND_SEC, 1,linewidth=lw,edgecolor='black', facecolor=col_JobAInf))\n",
    "rects.append(patches.Rectangle((PREPEND_SEC*-1,1), PREPEND_SEC, 1,linewidth=lw,edgecolor='black', facecolor=col_JobBInf))\n",
    "\n",
    "# Till B finishes\n",
    "PHASE_START = 0\n",
    "rects.append(patches.Rectangle((PHASE_START, 0), B_TRAIN_TIME, 0.75,linewidth=lw,edgecolor='black', facecolor=col_JobAInf))\n",
    "rects.append(patches.Rectangle((PHASE_START, 0.75), B_TRAIN_TIME, 0.75,linewidth=lw,edgecolor='black', facecolor=col_JobBInf))\n",
    "rects.append(patches.Rectangle((PHASE_START, 1.5), B_TRAIN_TIME, 0.75,linewidth=lw,edgecolor='black', facecolor=col_JobBTrg))\n",
    "rects.append(patches.Rectangle((PHASE_START, 2.25), B_TRAIN_TIME, 0.75,linewidth=lw,edgecolor='black', facecolor=col_JobATrg))\n",
    "\n",
    "# Till A finishes\n",
    "PHASE_START += B_TRAIN_TIME\n",
    "print(PHASE_START)\n",
    "rects.append(patches.Rectangle((PHASE_START, 0), A_TRAIN_TIME, 0.75,linewidth=lw,edgecolor='black', facecolor=col_JobAInf))\n",
    "rects.append(patches.Rectangle((PHASE_START, 0.75), A_TRAIN_TIME, 1,linewidth=lw,edgecolor='black', facecolor=col_JobBInf))\n",
    "rects.append(patches.Rectangle((PHASE_START, 1.75), A_TRAIN_TIME, 0,linewidth=lw,edgecolor='black', facecolor=col_JobBTrg))\n",
    "rects.append(patches.Rectangle((PHASE_START, 1.75), A_TRAIN_TIME, 1.25,linewidth=lw,edgecolor='black', facecolor=col_JobATrg))\n",
    "\n",
    "# Till period 1 finishes\n",
    "PHASE_START += A_TRAIN_TIME\n",
    "REMAIN_TIME = PERIOD-PHASE_START\n",
    "rects.append(patches.Rectangle((PHASE_START, 0), REMAIN_TIME, 1,linewidth=lw,edgecolor='black', facecolor=col_JobAInf))\n",
    "rects.append(patches.Rectangle((PHASE_START, 1), REMAIN_TIME, 1,linewidth=lw,edgecolor='black', facecolor=col_JobBInf))\n",
    "rects.append(patches.Rectangle((PHASE_START, 3), REMAIN_TIME, 0,linewidth=lw,edgecolor='black', facecolor=col_JobBTrg))\n",
    "rects.append(patches.Rectangle((PHASE_START, 3), REMAIN_TIME, 0,linewidth=lw,edgecolor='black', facecolor=col_JobATrg))\n",
    "\n",
    "\n",
    "# period 2 starts, till A finishes\n",
    "PHASE_START += REMAIN_TIME\n",
    "rects.append(patches.Rectangle((PHASE_START, 0), A_PERIOD2_TRAIN_TIME, 0.75,linewidth=lw,edgecolor='black', facecolor=col_JobAInf))\n",
    "rects.append(patches.Rectangle((PHASE_START, 0.75), A_PERIOD2_TRAIN_TIME, 0.75,linewidth=lw,edgecolor='black', facecolor=col_JobBInf))\n",
    "rects.append(patches.Rectangle((PHASE_START, 1.5), A_PERIOD2_TRAIN_TIME, 0.75,linewidth=lw,edgecolor='black', facecolor=col_JobBTrg))\n",
    "rects.append(patches.Rectangle((PHASE_START, 2.25), A_PERIOD2_TRAIN_TIME, 0.75,linewidth=lw,edgecolor='black', facecolor=col_JobATrg))\n",
    "\n",
    "# Period 2, Till B finishes\n",
    "PHASE_START += A_PERIOD2_TRAIN_TIME\n",
    "print(PHASE_START)\n",
    "rects.append(patches.Rectangle((PHASE_START, 0), B_PERIOD2_TRAIN_TIME, 0.75,linewidth=lw,edgecolor='black', facecolor=col_JobAInf))\n",
    "rects.append(patches.Rectangle((PHASE_START, 0.75), B_PERIOD2_TRAIN_TIME, 1,linewidth=lw,edgecolor='black', facecolor=col_JobBInf))\n",
    "rects.append(patches.Rectangle((PHASE_START, 1.75), B_PERIOD2_TRAIN_TIME, 1.25,linewidth=lw,edgecolor='black', facecolor=col_JobBTrg))\n",
    "rects.append(patches.Rectangle((PHASE_START, 3), B_PERIOD2_TRAIN_TIME, 0,linewidth=lw,edgecolor='black', facecolor=col_JobATrg))\n",
    "\n",
    "# Till period 2 finishes\n",
    "PHASE_START += B_PERIOD2_TRAIN_TIME\n",
    "REMAIN_TIME = PERIOD*2-PHASE_START\n",
    "rects.append(patches.Rectangle((PHASE_START, 0), REMAIN_TIME, 1,linewidth=lw,edgecolor='black', facecolor=col_JobAInf))\n",
    "rects.append(patches.Rectangle((PHASE_START, 1), REMAIN_TIME, 1,linewidth=lw,edgecolor='black', facecolor=col_JobBInf))\n",
    "rects.append(patches.Rectangle((PHASE_START, 3), REMAIN_TIME, 0,linewidth=lw,edgecolor='black', facecolor=col_JobBTrg))\n",
    "rects.append(patches.Rectangle((PHASE_START, 3), REMAIN_TIME, 0,linewidth=lw,edgecolor='black', facecolor=col_JobATrg))\n",
    "\n",
    "\n",
    "# Add the patch to the Axes\n",
    "for rect in rects:\n",
    "    ax.add_patch(rect)\n",
    "plt.xlim([-1*PREPEND_SEC,PERIOD*2])\n",
    "plt.ylim([0,TOTAL_GPUS])\n",
    "\n",
    "plt.axvline(x=0, ls='--', lw=2, alpha=0.5, color='black')\n",
    "plt.axvline(x=PERIOD, ls='--', lw=2, alpha=0.5, color='black')\n",
    "\n",
    "plt.xlabel('Wall time')\n",
    "plt.ylabel('GPUs Allocated')\n",
    "\n",
    "custom_lines = [Line2D([0], [0], color=col_JobAInf, lw=4),\n",
    "                Line2D([0], [0], color=col_JobATrg, lw=4),\n",
    "                Line2D([0], [0], color=col_JobBInf, lw=4),\n",
    "                Line2D([0], [0], color=col_JobBTrg, lw=4)]\n",
    "lgd = ax.legend(custom_lines, ['Job A Inference', 'Job A Training', 'Job B Inference', 'Job B Training'],\n",
    "         loc='upper center', bbox_to_anchor=(0.5, 1.33),\n",
    "          ncol=2, prop={'size': 8})\n",
    "\n",
    "plt.subplots_adjust(left=None, bottom=0.25, right=None, top=None, wspace=None, hspace=None)\n",
    "\n",
    "plt.savefig(\"schedmot_res_optimal_cfgs.pdf\", bbox_extra_artists=(lgd,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "142\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 252x180 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "plt.figure(figsize=[height*aspect,height])\n",
    "\n",
    "ax = plt.gca()\n",
    "errorboxes = []\n",
    "\n",
    "lw = 0\n",
    "rects = []\n",
    "\n",
    "\n",
    "A_TRAIN_TIME = 91 - 27\n",
    "B_TRAIN_TIME = 27\n",
    "\n",
    "A_PERIOD2_TRAIN_TIME = 22\n",
    "B_PERIOD2_TRAIN_TIME = 91 - 22\n",
    "\n",
    "col_JobAInf = 'mediumblue'\n",
    "col_JobATrg = 'slateblue'\n",
    "col_JobBInf = 'firebrick'\n",
    "col_JobBTrg = 'orange'\n",
    "\n",
    "# Till start\n",
    "rects.append(patches.Rectangle((PREPEND_SEC*-1,0), PREPEND_SEC, 1.5,linewidth=lw,edgecolor='black', facecolor=col_JobAInf))\n",
    "rects.append(patches.Rectangle((PREPEND_SEC*-1,1.5), PREPEND_SEC, 1.5,linewidth=lw,edgecolor='black', facecolor=col_JobBInf))\n",
    "\n",
    "# Till B finishes\n",
    "PHASE_START = 0\n",
    "rects.append(patches.Rectangle((PHASE_START, 0), B_TRAIN_TIME, 1,linewidth=lw,edgecolor='black', facecolor=col_JobAInf))\n",
    "rects.append(patches.Rectangle((PHASE_START, 1), B_TRAIN_TIME, 0.2,linewidth=lw,edgecolor='black', facecolor=col_JobBInf))\n",
    "rects.append(patches.Rectangle((PHASE_START, 1.2), B_TRAIN_TIME, 1.8,linewidth=lw,edgecolor='black', facecolor=col_JobBTrg))\n",
    "rects.append(patches.Rectangle((PHASE_START, 3), B_TRAIN_TIME, 0,linewidth=lw,edgecolor='black', facecolor=col_JobATrg))\n",
    "\n",
    "\n",
    "# Till A finishes\n",
    "PHASE_START += B_TRAIN_TIME\n",
    "rects.append(patches.Rectangle((PHASE_START, 0), A_TRAIN_TIME, 1,linewidth=lw,edgecolor='black', facecolor=col_JobAInf))\n",
    "rects.append(patches.Rectangle((PHASE_START, 1), A_TRAIN_TIME, 1,linewidth=lw,edgecolor='black', facecolor=col_JobBInf))\n",
    "rects.append(patches.Rectangle((PHASE_START, 2), A_TRAIN_TIME, 0,linewidth=lw,edgecolor='black', facecolor=col_JobBTrg))\n",
    "rects.append(patches.Rectangle((PHASE_START, 2), A_TRAIN_TIME, 1,linewidth=lw,edgecolor='black', facecolor=col_JobATrg))\n",
    "\n",
    "# Till period finishes\n",
    "PHASE_START =+ A_TRAIN_TIME\n",
    "REMAIN_TIME = PERIOD-PHASE_START\n",
    "rects.append(patches.Rectangle((PHASE_START, 0), REMAIN_TIME, 1.5,linewidth=lw,edgecolor='black', facecolor=col_JobAInf))\n",
    "rects.append(patches.Rectangle((PHASE_START, 1.5), REMAIN_TIME, 1.5,linewidth=lw,edgecolor='black', facecolor=col_JobBInf))\n",
    "rects.append(patches.Rectangle((PHASE_START, 3), REMAIN_TIME, 0,linewidth=lw,edgecolor='black', facecolor=col_JobBTrg))\n",
    "rects.append(patches.Rectangle((PHASE_START, 3), REMAIN_TIME, 0,linewidth=lw,edgecolor='black', facecolor=col_JobATrg))\n",
    "\n",
    "\n",
    "# period 2 starts, till A finishes\n",
    "PHASE_START += REMAIN_TIME\n",
    "rects.append(patches.Rectangle((PHASE_START, 0), A_PERIOD2_TRAIN_TIME, 0.2,linewidth=lw,edgecolor='black', facecolor=col_JobAInf))\n",
    "rects.append(patches.Rectangle((PHASE_START, 0.2), A_PERIOD2_TRAIN_TIME, 1,linewidth=lw,edgecolor='black', facecolor=col_JobBInf))\n",
    "rects.append(patches.Rectangle((PHASE_START, 1.2), A_PERIOD2_TRAIN_TIME, 0,linewidth=lw,edgecolor='black', facecolor=col_JobBTrg))\n",
    "rects.append(patches.Rectangle((PHASE_START, 1.2), A_PERIOD2_TRAIN_TIME, 1.8,linewidth=lw,edgecolor='black', facecolor=col_JobATrg))\n",
    "\n",
    "# Period 2, Till B finishes\n",
    "PHASE_START += A_PERIOD2_TRAIN_TIME\n",
    "print(PHASE_START)\n",
    "rects.append(patches.Rectangle((PHASE_START, 0), B_PERIOD2_TRAIN_TIME, 1,linewidth=lw,edgecolor='black', facecolor=col_JobAInf))\n",
    "rects.append(patches.Rectangle((PHASE_START, 1), B_PERIOD2_TRAIN_TIME, 1,linewidth=lw,edgecolor='black', facecolor=col_JobBInf))\n",
    "rects.append(patches.Rectangle((PHASE_START, 2), B_PERIOD2_TRAIN_TIME, 1,linewidth=lw,edgecolor='black', facecolor=col_JobBTrg))\n",
    "rects.append(patches.Rectangle((PHASE_START, 3), B_PERIOD2_TRAIN_TIME, 0,linewidth=lw,edgecolor='black', facecolor=col_JobATrg))\n",
    "\n",
    "# Till period 2 finishes\n",
    "PHASE_START += B_PERIOD2_TRAIN_TIME\n",
    "REMAIN_TIME = PERIOD*2-PHASE_START\n",
    "rects.append(patches.Rectangle((PHASE_START, 0), REMAIN_TIME, 1.5,linewidth=lw,edgecolor='black', facecolor=col_JobAInf))\n",
    "rects.append(patches.Rectangle((PHASE_START, 1.5), REMAIN_TIME, 1.5,linewidth=lw,edgecolor='black', facecolor=col_JobBInf))\n",
    "rects.append(patches.Rectangle((PHASE_START, 3), REMAIN_TIME, 0,linewidth=lw,edgecolor='black', facecolor=col_JobBTrg))\n",
    "rects.append(patches.Rectangle((PHASE_START, 3), REMAIN_TIME, 0,linewidth=lw,edgecolor='black', facecolor=col_JobATrg))\n",
    "\n",
    "\n",
    "\n",
    "# Add the patch to the Axes\n",
    "for rect in rects:\n",
    "    ax.add_patch(rect)\n",
    "plt.xlim([-1*PREPEND_SEC,PERIOD*2])\n",
    "plt.ylim([0,TOTAL_GPUS])\n",
    "\n",
    "plt.axvline(x=0, ls='--', lw=2, alpha=0.5, color='black')\n",
    "plt.axvline(x=PERIOD, ls='--', lw=2, alpha=0.5, color='black')\n",
    "\n",
    "plt.xlabel('Time (s)')\n",
    "plt.ylabel('GPUs Allocated')\n",
    "\n",
    "custom_lines = [Line2D([0], [0], color=col_JobAInf, lw=4),\n",
    "                Line2D([0], [0], color=col_JobATrg, lw=4),\n",
    "                Line2D([0], [0], color=col_JobBInf, lw=4),\n",
    "                Line2D([0], [0], color=col_JobBTrg, lw=4)]\n",
    "lgd = ax.legend(custom_lines, ['Job A Inference', 'Job A Training', 'Job B Inference', 'Job B Training'],\n",
    "         loc='upper center', bbox_to_anchor=(0.5, 1.33),\n",
    "          ncol=2, prop={'size': 8})\n",
    "\n",
    "plt.subplots_adjust(left=None, bottom=0.25, right=None, top=None, wspace=None, hspace=None)\n",
    "\n",
    "plt.savefig(\"schedmot_res_prioritization_and_optimal_cfgs.pdf\", bbox_extra_artists=(lgd,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> push.sh <==
git commit -m "update"
git push origin master

